Warped $R-$Parity Violation

We consider a modified Randall-Sundrum (RS) framework between the Planck scale and the GUT scale. In this scenario, RS works as a theory of flavour and not as a solution to the hierarchy problem. The latter is resolved by supersymmetrising the bulk, so that the minimal supersymmetric standard model being the effective 4-dimensional theory. Matter fields are localised in the bulk in order to fit fermion-mass and mixing-data. If $R$-parity violating terms are allowed in the superpotential, their orders of magnitude throughout flavour space are then predicted, resulting in rich flavour textures. If the $R$-parity violating contributions to neutrino masses are somewhat suppressed, then lepton-number violating models exist which explain the neutrino oscillation data while not being in contradiction with current experimental bounds. Another promising model is one where baryon number is violated and Dirac neutrino masses result solely from fermion localisation. We sketch the likely discovery signatures of the baryon-number and the lepton-number violating cases.

==> anc/minmax.dat <==
# minimum/maximum/particular values of RPV couplings
# l_{121}, l_{122}, l_{123} l_{131} l_{132} l_{133} l_{231} l_{232} l_{233}
# etc -- see minmax.gnu for the correct ordering of the rest
# last column is the example point in the lepton number violating case
1   2.7e-5   4.0e-10 9.7e-10
2   4.8e-5   1.8e-8  4.3e-8
3   7.3e-4   1.9e-8  4.3e-8
4   5.4e-5   1.9e-9  1.7e-8
5   3.3e-4   1.0e-7  7.9e-7
6   7.3e-4   2.7e-7  7.9e-7
7   1.3e-4   2.3e-9  6.3e-8
8   1.4e-3   1.7e-6  2.8e-6
9   1.5e-3   1.7e-6  2.8e-6


# Now write the LQD couplings in order
10  2.9e-5  2.1e-13  2.4e-9
11  1.5e-4  1.2e-10  3.3e-9
12  1.8e-4  1.6e-10  3.7e-9
13  1.1e-4  3.2e-12  8.2e-9
14  4.5e-4  1.1e-9   1.1e-8
15  4.1e-4  1.5e-9   1.2e-8
16  2.9e-4  1.9e-10  3.7e-7
17  1.7e-3  3.3e-8   5.1e-7
18  3.9e-4  1.9e-7   5.7e-7
19  3.3e-5  1.3e-12  8.7e-9
20  1.6e-4  7.7e-10  1.1e-8
21  1.8e-4  1.0e-9   1.3e-8
22  2.2e-4  2.0e-11  2.9e-8
23  6.0e-4  6.9e-9   4.0e-8
24  5.5e-4  9.9e-9   4.5e-8
25  8.5e-4  1.2e-9   1.3e-6
26  1.8e-3  2.0e-7   1.8e-6
27  3.9e-4  1.2e-6   2.0e-6
28  3.7e-5  3.2e-11  1.5e-7
29  1.3e-4  1.8e-8   2.1e-7
30  1.5e-4  2.5e-8   2.4e-7
31  1.8e-4  4.8e-10  5.3e-7
32  4.9e-4  1.6e-7   7.3e-7
33  4.5e-4  2.3e-7   8.2e-7
34  7.3e-4  2.9e-8   2.4e-5
35  1.5e-3  4.9e-6   3.3e-5
36  3.1e-4  2.8e-5   3.7e-5
# Here are the mu_i's/1 GeV
-2  1E-2   6.6E-5    1E-4
-1  1E-2   4.1E-4    6E-4
0   4E-2   9.9E-3    1E-2


# Now write the UDD couplings in order 
37    9.9E-8  1.0E-8   8e-8
38    1.3E-4  5.7E-9   5e-6
39    1.1E-3  2.7E-7   1e-4
40    9.9E-8  1.0E-8   4e-8
41    2.9E-4  9.8E-9   2e-6
42    1.8E-3  4.7E-7   6e-5
43    1.5E-4  1.3E-8   4e-7
44    8.1E-3  6.6E-7   3e-5
45    4.5E-2  2.4E-5   7e-4


# for dotted lines
9.5 -15
9.5   0


# next partition
36.5 -15
36.5   0


# and next
0.5 -15
0.5  0


==> anc/minmax.gnu <==
# gnuplot (4.6) file : run "gnuplot minmax.gnu"
set term post enhanced color "Helvetica" 24

set size 2,1

set output "../minmax1.eps"
set ylabel "log_{10}(coupling)"
set xtics ("{/Symbol m}_1" -2, "{/Symbol m}_2" -1, "{/Symbol m}_3" 0, \
"{/Symbol l}_{121}" 1, "{/Symbol l}_{122}" 2, "{/Symbol l}_{123}" 3, \
"{/Symbol l}_{131}" 4, "{/Symbol l}_{132}" 5, "{/Symbol l}_{133}" 6, \
"{/Symbol l}_{231}" 7, "{/Symbol l}_{232}" 8, "{/Symbol l}_{233}" 9, \
"{/Symbol l}@'_{111}" 10, "{/Symbol l}@'_{112}" 11, "{/Symbol l}@'_{113}" 12, \
"{/Symbol l}@'_{121}" 13, "{/Symbol l}@'_{122}" 14, "{/Symbol l}@'_{123}" 15, \
"{/Symbol l}@'_{131}" 16, "{/Symbol l}@'_{132}" 17, "{/Symbol l}@'_{133}" 18, \
"{/Symbol l}@'_{211}" 19, "{/Symbol l}@'_{212}" 20, "{/Symbol l}@'_{213}" 21, \
"{/Symbol l}@'_{221}" 22, "{/Symbol l}@'_{222}" 23, "{/Symbol l}@'_{223}" 24, \
"{/Symbol l}@'_{231}" 25, "{/Symbol l}@'_{232}" 26, "{/Symbol l}@'_{233}" 27, \
"{/Symbol l}@'_{311}" 28, "{/Symbol l}@'_{312}" 29, "{/Symbol l}@'_{313}" 30, \
"{/Symbol l}@'_{321}" 31, "{/Symbol l}@'_{322}" 32, "{/Symbol l}@'_{323}" 33, \
"{/Symbol l}@'_{331}" 34, "{/Symbol l}@'_{332}" 35, "{/Symbol l}@'_{333}" 36, \
"{/Symbol l}@_{112}''" 37, "{/Symbol l}@_{212}''" 38, "{/Symbol l}@_{312}''" 39, \
"{/Symbol l}@_{113}''" 40, "{/Symbol l}@_{213}''" 41, "{/Symbol l}@_{313}''" 42, \
"{/Symbol l}@_{123}''" 43, "{/Symbol l}@_{223}''" 44, "{/Symbol l}@_{323}''" 45) rotate by 90 offset 0,-1.4 

set label 1 "Allanach, Iyer, Sridhar 2015" at -2.9,0.2 font "Helvetica,16"
set label 2 "LLE" at 4,-13.5
set label 3 "LQD" at 22,-13.5
set label 4 "UDD" at 40,-13.5
set label 5 "{/Symbol m}_i/GeV" at -2.5,-13.5

plot [-3:46] [-15:0] "minmax1.dat" i 0 u 1:(log10($4)):(log10($3)):(log10($2)) \
notit w yerrorbars lw 8 ps 3 pt 7, \
"minmax1.dat" i 1 u 1:(log10($4)):(log10($3)):(log10($2)) \
notit w yerrorbars lt 1 lc 1 lw 8 ps 3 pt 7, \
"minmax1.dat" i 2 u 1:(log10($4)):(log10($3)):(log10($2)) \
notit w yerrorbars lt 1 lc 3 lw 8 ps 3 pt 7, \
"minmax1.dat" i 3 notit w l lw 2 lc 0 lt 3, \
"minmax1.dat" i 4 notit w l lw 2 lc 0 lt 3, \
"minmax1.dat" i 5 notit w l lw 2 lc 0 lt 3

set size
set label 1 "Allanach, Iyer, Sridhar 2015" at 0,0.51 font "Helvetica,16"
set label 2 "UV brane" at 0.05,0.2 rotate by 92
set label 3 "IR brane" at 3.05,0.2 rotate by 92
unset label 4
unset label 5
kR=11.4
unset xtics
f(x,c)=exp(kR * (0.5-c) * x) * sqrt((1-2*c) / (exp((1-2*c)*kR*3.14)-1))
set output "../zeromode.eps"
set xtics ("0" 0, "{/Symbol p}R" 3.1)
unset ytics
set xlabel "y"
set ylabel "f(y)"
plot [0:3.1] [0:0.5] f(x,0.4) tit "c<0.5" w l lc 1 lw 4, \
f(x,0.6) tit "c>0.5" w l lw 4, \
f(x,-4) tit "Higgs" w l lw 4


==> anc/minmax.gnu_ <==
# gnuplot (4.6) file : run "gnuplot a.gnu"
set term post enhanced color "Helvetica" 24

set size 2,1

set output "../minmax.eps"
set ylabel "log_{10}(coupling)"
set xtics ("{/Symbol m}_1" -2, "{/Symbol m}_2" -1, "{/Symbol m}_3" 0, \
"{/Symbol l}_{121}" 1, "{/Symbol l}_{122}" 2, "{/Symbol l}_{123}" 3, \
"{/Symbol l}_{131}" 4, "{/Symbol l}_{132}" 5, "{/Symbol l}_{133}" 6, \
"{/Symbol l}_{231}" 7, "{/Symbol l}_{232}" 8, "{/Symbol l}_{233}" 9, \
"{/Symbol l}@'_{111}" 10, "{/Symbol l}@'_{112}" 11, "{/Symbol l}@'_{113}" 12, \
"{/Symbol l}@'_{121}" 13, "{/Symbol l}@'_{122}" 14, "{/Symbol l}@'_{123}" 15, \
"{/Symbol l}@'_{131}" 16, "{/Symbol l}@'_{132}" 17, "{/Symbol l}@'_{133}" 18, \
"{/Symbol l}@'_{211}" 19, "{/Symbol l}@'_{212}" 20, "{/Symbol l}@'_{213}" 21, \
"{/Symbol l}@'_{221}" 22, "{/Symbol l}@'_{222}" 23, "{/Symbol l}@'_{223}" 24, \
"{/Symbol l}@'_{231}" 25, "{/Symbol l}@'_{232}" 26, "{/Symbol l}@'_{233}" 27, \
"{/Symbol l}@'_{311}" 28, "{/Symbol l}@'_{312}" 29, "{/Symbol l}@'_{313}" 30, \
"{/Symbol l}@'_{321}" 31, "{/Symbol l}@'_{322}" 32, "{/Symbol l}@'_{323}" 33, \
"{/Symbol l}@'_{331}" 34, "{/Symbol l}@'_{332}" 35, "{/Symbol l}@'_{333}" 36, \
"{/Symbol l}@_{112}''" 37, "{/Symbol l}@_{212}''" 38, "{/Symbol l}@_{312}''" 39, \
"{/Symbol l}@_{113}''" 40, "{/Symbol l}@_{213}''" 41, "{/Symbol l}@_{313}''" 42, \
"{/Symbol l}@_{123}''" 43, "{/Symbol l}@_{223}''" 44, "{/Symbol l}@_{323}''" 45) rotate by 90 offset 0,-1.4 

set label 1 "Allanach, Iyer, Sridhar 2015" at -2.9,0.2 font "Helvetica,16"
set label 2 "LLE" at 4,-13.5
set label 3 "LQD" at 22,-13.5
set label 4 "UDD" at 40,-13.5
set label 5 "{/Symbol m}_i/GeV" at -2.5,-13.5

plot [-3:46] [-15:0] "minmax.dat" i 0 u 1:(log10($4)):(log10($3)):(log10($2)) \
notit w yerrorbars lw 8 ps 3 pt 7, \
"minmax.dat" i 1 u 1:(log10($4)):(log10($3)):(log10($2)) \
notit w yerrorbars lt 1 lc 1 lw 8 ps 3 pt 7, \
"minmax.dat" i 2 u 1:(log10($4)):(log10($3)):(log10($2)) \
notit w yerrorbars lt 1 lc 3 lw 8 ps 3 pt 7, \
"minmax.dat" i 3 notit w l lw 2 lc 0 lt 3, \
"minmax.dat" i 4 notit w l lw 2 lc 0 lt 3, \
"minmax.dat" i 5 notit w l lw 2 lc 0 lt 3

set size
set label 1 "Allanach, Iyer, Sridhar 2015" at 0,0.51 font "Helvetica,16"
set label 2 "UV brane" at 0.05,0.2 rotate by 92
set label 3 "IR brane" at 3.05,0.2 rotate by 92
unset label 4
unset label 5
kR=11.4
unset xtics
f(x,c)=exp(kR * (0.5-c) * x) * sqrt((1-2*c) / (exp((1-2*c)*kR*3.14)-1))
set output "../zeromode.eps"
set xtics ("0" 0, "{/Symbol p}R" 3.1)
unset ytics
set xlabel "y"
set ylabel "f(y)"
plot [0:3.1] [0:0.5] f(x,0.4) tit "c<0.5" w l lc 1 lw 4, \
f(x,0.6) tit "c>0.5" w l lw 4, \
f(x,-4) tit "Higgs" w l lw 4


==> anc/minmax1.dat <==
# minimum/maximum/particular values of RPV couplings
# l_{121}, l_{122}, l_{123} l_{131} l_{132} l_{133} l_{231} l_{232} l_{233}
# etc -- see minmax.gnu for the correct ordering of the rest
# last column is the example point in the lepton number violating case
1   2.7e-5   4.0e-10 2.0e-9
2   4.8e-5   1.8e-8  1.6e-7
3   7.3e-4   1.9e-8  1.6e-7
4   5.4e-5   1.9e-9  3.2e-8
5   3.3e-4   1.0e-7  2.6e-6
6   7.3e-4   2.7e-7  2.6e-6
7   1.3e-4   2.3e-9  4.0e-8
8   1.4e-3   1.7e-6  3.2e-6
9   1.5e-3   1.7e-6  3.2e-6


# Now write the LQD couplings in order
10  2.9e-5  2.1e-13  1.6e-9
11  1.5e-4  1.2e-10  1.3e-7
12  1.8e-4  1.6e-10  1.3e-7
13  1.1e-4  3.2e-12  2.0e-9
14  4.5e-4  1.1e-9   1.6e-7
15  4.1e-4  1.5e-9   1.6e-7
16  2.9e-4  1.9e-10  3.2e-8
17  1.7e-3  3.3e-8   2.6e-6
18  3.9e-4  1.9e-7   2.6e-6
19  3.3e-5  1.3e-12  2.0e-9
20  1.6e-4  7.7e-10  1.6e-7
21  1.8e-4  1.0e-9   1.6e-7
22  2.2e-4  2.0e-11  2.5e-9
23  6.0e-4  6.9e-9   2.0e-7
24  5.5e-4  9.9e-9   2.0e-8
25  8.5e-4  1.2e-9   4.0e-8
26  1.8e-3  2.0e-7   3.2e-6
27  3.9e-4  1.2e-6   3.2e-6
28  3.7e-5  3.2e-11  3.2e-8
29  1.3e-4  1.8e-8   2.6e-6
30  1.5e-4  2.5e-8   2.6e-6
31  1.8e-4  4.8e-10  4.0e-8
32  4.9e-4  1.6e-7   3.2e-6
33  4.5e-4  2.3e-7   3.2e-6
34  7.3e-4  2.9e-8   6.5e-7
35  1.5e-3  4.9e-6   5.1e-5
36  3.1e-4  2.8e-5   5.1e-5
# Here are the mu_i's/1 GeV
-2  1E-2   6.6E-5    1E-4
-1  1E-2   4.1E-4    6E-4
0   4E-2   9.9E-3    1E-2


# Now write the UDD couplings in order 
37    9.9E-8  1.0E-8   8e-8
38    1.3E-4  5.7E-9   5e-6
39    1.1E-3  2.7E-7   1e-4
40    9.9E-8  1.0E-8   4e-8
41    2.9E-4  9.8E-9   2e-6
42    1.8E-3  4.7E-7   6e-5
43    1.5E-4  1.3E-8   4e-7
44    8.1E-3  6.6E-7   3e-5
45    4.5E-2  2.4E-5   7e-4


# for dotted lines
9.5 -15
9.5   0


# next partition
36.5 -15
36.5   0


# and next
0.5 -15
0.5  0

